Can Deep Neural Networks Predict Data Correlations from Column Names?

Recent publications suggest using natural language analysis on database schema elements to guide tuning and profiling efforts. The underlying hypothesis is that state-of-the-art language processing methods, so-called language models, are able to extract information on data properties from schema text. This paper examines that hypothesis in the context of data correlation analysis: is it possible to find column pairs with correlated data by analyzing their names via language models? First, the paper introduces a novel benchmark for data correlation analysis, created by analyzing thousands of Kaggle data sets (and available for download). Second, it uses that data to study the ability of language models to predict correlation, based on column names. The analysis covers different language models, various correlation metrics, and a multitude of accuracy metrics. It pinpoints factors that contribute to successful predictions, such as the length of column names as well as the ratio of words. Finally, \rev{the study analyzes the impact of column types on prediction performance.} The results show that schema text can be a useful source of information and inform future research efforts, targeted at NLP-enhanced database tuning and data profiling.

==> scripts/genappendix.sh <==
for scenario in datasep defsep; do
    for model in roberta albert distilbert; do
        for test in 1-final L1-0.5-1; do
            echo "\copy (select min_v1 as R, '&', test_ratio as test, '&', round(100*f1), '&', round(100*rec), '&', round(100*pre), '&', round(100*acc), '&', round(100*mcc), '\\\\', '\midrule' from predres1 where coeff = 'pearson' and scenario = '$scenario' and mod_type = '$model' and test_name = '$test' order by min_v1 asc, max_v2 desc, test_ratio) to '$model-$scenario-$test.csv' with delimiter ' ' csv;" > app.sql
            psql -f app.sql liter
        done
    done
done
 
